First Dark Matter Search with Nuclear Recoils from the XENONnT Experiment

We report on the first search for nuclear recoils from dark matter in the form of weakly interacting massive particles (WIMPs) with the XENONnT experiment which is based on a two-phase time projection chamber with a sensitive liquid xenon mass of $5.9$ t. During the approximately 1.1 tonne-year exposure used for this search, the intrinsic $^{85}$Kr and $^{222}$Rn concentrations in the liquid target were reduced to unprecedentedly low levels, giving an electronic recoil background rate of $(15.8\pm1.3)~\mathrm{events}/(\mathrm{t\cdot y \cdot keV})$ in the region of interest. A blind analysis of nuclear recoil events with energies between $3.3$ keV and $60.5$ keV finds no significant excess. This leads to a minimum upper limit on the spin-independent WIMP-nucleon cross section of $2.58\times 10^{-47}~\mathrm{cm}^2$ for a WIMP mass of $28~\mathrm{GeV}/c^2$ at $90\%$ confidence level. Limits for spin-dependent interactions are also provided. Both the limit and the sensitivity for the full range of WIMP masses analyzed here improve on previous results obtained with the XENON1T experiment for the same exposure.

==> anc/XENONnT_2023_WIMP_SDn.csv <==
# #WIMP mass [GeV/cˆ2], upper limit [cmˆ2], unconstrained upper limi    t [cmˆ2], -2sigmath sensitivity quantile [cmˆ2], -1sigmath sensitivity quant    ile, median upper limit [cmˆ2], 1sigmath sensitivity quantile [cmˆ2], 2sigma    th sensitivity quantile
6.00,	4.400e-39,	4.006e-39,	9.609e-40,	1.596e-39,	4.402e-39,	9.058e-39,	1.543e-38
7.00,	1.078e-39,	6.919e-40,	2.411e-40,	3.981e-40,	1.078e-39,	2.112e-39,	3.594e-39
8.00,	3.731e-40,	1.826e-40,	8.511e-41,	1.399e-40,	3.729e-40,	7.065e-40,	1.198e-39
9.00,	1.639e-40,	6.701e-41,	3.803e-41,	6.234e-41,	1.639e-40,	3.033e-40,	5.121e-40
10.00,	8.551e-41,	3.192e-41,	2.014e-41,	3.293e-41,	8.553e-41,	1.557e-40,	2.615e-40
11.00,	5.068e-41,	1.868e-41,	1.209e-41,	1.973e-41,	5.070e-41,	9.127e-41,	1.524e-40
12.00,	3.310e-41,	1.269e-41,	7.982e-42,	1.301e-41,	3.312e-41,	5.915e-41,	9.823e-41
13.00,	2.332e-41,	9.592e-42,	5.676e-42,	9.245e-42,	2.333e-41,	4.144e-41,	6.843e-41
15.00,	1.367e-41,	6.748e-42,	3.380e-42,	5.499e-42,	1.366e-41,	2.416e-41,	3.944e-41
17.00,	9.368e-42,	5.594e-42,	2.347e-42,	3.815e-42,	9.361e-42,	1.654e-41,	2.673e-41
20.00,	6.407e-42,	4.867e-42,	1.632e-42,	2.652e-42,	6.405e-42,	1.136e-41,	1.810e-41
23.00,	5.042e-42,	4.525e-42,	1.304e-42,	2.121e-42,	5.056e-42,	9.028e-42,	1.421e-41
25.00,	4.555e-42,	4.405e-42,	1.181e-42,	1.921e-42,	4.547e-42,	8.158e-42,	1.275e-41
26.00,	4.419e-42,	4.370e-42,	1.137e-42,	1.849e-42,	4.361e-42,	7.845e-42,	1.222e-41
28.14,	4.325e-42,	4.340e-42,	1.067e-42,	1.737e-42,	4.069e-42,	7.360e-42,	1.139e-41
30.00,	4.342e-42,	4.356e-42,	1.028e-42,	1.673e-42,	3.900e-42,	7.085e-42,	1.090e-41
35.00,	4.554e-42,	4.548e-42,	9.790e-43,	1.596e-42,	3.676e-42,	6.754e-42,	1.027e-41
40.00,	4.885e-42,	4.872e-42,	9.769e-43,	1.594e-42,	3.639e-42,	6.747e-42,	1.017e-41
45.00,	5.272e-42,	5.270e-42,	9.980e-43,	1.631e-42,	3.694e-42,	6.899e-42,	1.033e-41
50.00,	5.697e-42,	5.707e-42,	1.031e-42,	1.686e-42,	3.796e-42,	7.127e-42,	1.062e-41
55.00,	6.149e-42,	6.161e-42,	1.069e-42,	1.750e-42,	3.921e-42,	7.388e-42,	1.097e-41
60.00,	6.620e-42,	6.628e-42,	1.111e-42,	1.821e-42,	4.062e-42,	7.672e-42,	1.137e-41
70.00,	7.593e-42,	7.590e-42,	1.204e-42,	1.976e-42,	4.379e-42,	8.289e-42,	1.225e-41
75.00,	8.088e-42,	8.082e-42,	1.253e-42,	2.058e-42,	4.551e-42,	8.616e-42,	1.273e-41
80.00,	8.587e-42,	8.580e-42,	1.305e-42,	2.144e-42,	4.729e-42,	8.953e-42,	1.322e-41
90.00,	9.595e-42,	9.588e-42,	1.412e-42,	2.322e-42,	5.105e-42,	9.652e-42,	1.426e-41
100.00,	1.061e-41,	1.061e-41,	1.523e-42,	2.509e-42,	5.499e-42,	1.038e-41,	1.535e-41
125.00,	1.317e-41,	1.318e-41,	1.818e-42,	2.999e-42,	6.547e-42,	1.228e-41,	1.824e-41
150.00,	1.573e-41,	1.573e-41,	2.128e-42,	3.516e-42,	7.658e-42,	1.427e-41,	2.130e-41
200.00,	2.063e-41,	2.063e-41,	2.779e-42,	4.600e-42,	1.000e-41,	1.844e-41,	2.774e-41
500.00,	4.989e-41,	4.989e-41,	6.820e-42,	1.133e-41,	2.479e-41,	4.487e-41,	6.855e-41


==> anc/XENONnT_2023_WIMP_SDp.csv <==
# #WIMP mass [GeV/cˆ2], upper limit [cmˆ2], unconstrained upper limi    t [cmˆ2], -2sigmath sensitivity quantile [cmˆ2], -1sigmath sensitivity quant    ile, median upper limit [cmˆ2], 1sigmath sensitivity quantile [cmˆ2], 2sigma    th sensitivity quantile
6.00,	1.361e-37,	1.132e-37,	3.247e-38,	5.252e-38,	1.362e-37,	2.851e-37,	4.967e-37
7.00,	3.360e-38,	1.987e-38,	8.065e-39,	1.297e-38,	3.358e-38,	6.773e-38,	1.172e-37
8.00,	1.167e-38,	5.534e-39,	2.823e-39,	4.524e-39,	1.166e-38,	2.289e-38,	3.935e-38
9.00,	5.133e-39,	2.151e-39,	1.253e-39,	2.004e-39,	5.133e-39,	9.871e-39,	1.685e-38
10.00,	2.678e-39,	1.073e-39,	6.591e-40,	1.054e-39,	2.679e-39,	5.072e-39,	8.596e-39
11.00,	1.586e-39,	6.456e-40,	3.935e-40,	6.296e-40,	1.587e-39,	2.968e-39,	4.997e-39
12.00,	1.034e-39,	4.450e-40,	2.585e-40,	4.140e-40,	1.035e-39,	1.918e-39,	3.207e-39
13.00,	7.270e-40,	3.380e-40,	1.830e-40,	2.934e-40,	7.273e-40,	1.338e-39,	2.223e-39
15.00,	4.243e-40,	2.363e-40,	1.081e-40,	1.738e-40,	4.239e-40,	7.715e-40,	1.268e-39
17.00,	2.891e-40,	1.926e-40,	7.452e-41,	1.202e-40,	2.887e-40,	5.220e-40,	8.490e-40
20.00,	1.953e-40,	1.625e-40,	5.133e-41,	8.325e-41,	1.958e-40,	3.521e-40,	5.651e-40
23.00,	1.534e-40,	1.469e-40,	4.070e-41,	6.633e-41,	1.532e-40,	2.748e-40,	4.361e-40
25.00,	1.414e-40,	1.409e-40,	3.667e-41,	5.995e-41,	1.370e-40,	2.457e-40,	3.872e-40
26.00,	1.385e-40,	1.390e-40,	3.520e-41,	5.763e-41,	1.310e-40,	2.350e-40,	3.692e-40
28.14,	1.361e-40,	1.367e-40,	3.288e-41,	5.400e-41,	1.215e-40,	2.181e-40,	3.406e-40
30.00,	1.365e-40,	1.365e-40,	3.153e-41,	5.191e-41,	1.159e-40,	2.081e-40,	3.235e-40
35.00,	1.426e-40,	1.424e-40,	2.972e-41,	4.921e-41,	1.079e-40,	1.942e-40,	2.988e-40
40.00,	1.536e-40,	1.536e-40,	2.937e-41,	4.886e-41,	1.057e-40,	1.907e-40,	2.909e-40
45.00,	1.674e-40,	1.676e-40,	2.973e-41,	4.965e-41,	1.062e-40,	1.922e-40,	2.914e-40
50.00,	1.824e-40,	1.825e-40,	3.044e-41,	5.099e-41,	1.082e-40,	1.963e-40,	2.961e-40
55.00,	1.975e-40,	1.974e-40,	3.131e-41,	5.258e-41,	1.109e-40,	2.016e-40,	3.030e-40
60.00,	2.122e-40,	2.121e-40,	3.229e-41,	5.434e-41,	1.140e-40,	2.077e-40,	3.113e-40
70.00,	2.412e-40,	2.412e-40,	3.449e-41,	5.819e-41,	1.214e-40,	2.218e-40,	3.312e-40
75.00,	2.556e-40,	2.556e-40,	3.568e-41,	6.025e-41,	1.255e-40,	2.295e-40,	3.424e-40
80.00,	2.698e-40,	2.698e-40,	3.691e-41,	6.238e-41,	1.298e-40,	2.376e-40,	3.542e-40
90.00,	2.982e-40,	2.982e-40,	3.948e-41,	6.681e-41,	1.388e-40,	2.545e-40,	3.792e-40
100.00,	3.263e-40,	3.264e-40,	4.218e-41,	7.141e-41,	1.483e-40,	2.724e-40,	4.057e-40
125.00,	3.962e-40,	3.962e-40,	4.928e-41,	8.348e-41,	1.738e-40,	3.200e-40,	4.771e-40
150.00,	4.656e-40,	4.655e-40,	5.676e-41,	9.610e-41,	2.009e-40,	3.705e-40,	5.533e-40
200.00,	6.042e-40,	6.042e-40,	7.243e-41,	1.224e-40,	2.580e-40,	4.766e-40,	7.149e-40
500.00,	1.477e-39,	1.477e-39,	1.723e-40,	2.884e-40,	6.199e-40,	1.142e-39,	1.731e-39


==> anc/XENONnT_2023_WIMP_SI.csv <==
# #WIMP mass [GeV/cˆ2], upper limit [cmˆ2], unconstrained upper limi    t [cmˆ2], -2sigmath sensitivity quantile [cmˆ2], -1sigmath sensitivity quant    ile, median upper limit [cmˆ2], 1sigmath sensitivity quantile [cmˆ2], 2sigma    th sensitivity quantile
6.00,	3.081e-44,	2.853e-44,	6.955e-45,	1.156e-44,	3.082e-44,	6.370e-44,	1.138e-43
7.00,	7.318e-45,	4.976e-45,	1.613e-45,	2.727e-45,	7.317e-45,	1.471e-44,	2.594e-44
8.00,	2.477e-45,	1.260e-45,	5.447e-46,	9.297e-46,	2.477e-45,	4.879e-45,	8.501e-45
9.00,	1.072e-45,	4.379e-46,	2.377e-46,	4.078e-46,	1.072e-45,	2.078e-45,	3.580e-45
10.00,	5.527e-46,	1.985e-46,	1.245e-46,	2.140e-46,	5.527e-46,	1.060e-45,	1.806e-45
11.00,	3.248e-46,	1.120e-46,	7.450e-47,	1.281e-46,	3.248e-46,	6.171e-46,	1.041e-45
12.00,	2.108e-46,	7.412e-47,	4.927e-47,	8.465e-47,	2.108e-46,	3.976e-46,	6.648e-46
13.00,	1.477e-46,	5.501e-47,	3.519e-47,	6.035e-47,	1.477e-46,	2.770e-46,	4.594e-46
15.00,	8.595e-47,	3.797e-47,	2.121e-47,	3.621e-47,	8.596e-47,	1.599e-46,	2.612e-46
17.00,	5.866e-47,	3.136e-47,	1.491e-47,	2.531e-47,	5.867e-47,	1.086e-46,	1.750e-46
20.00,	4.005e-47,	2.756e-47,	1.050e-47,	1.770e-47,	4.004e-47,	7.380e-47,	1.169e-46
23.00,	3.160e-47,	2.613e-47,	8.442e-48,	1.414e-47,	3.158e-47,	5.811e-47,	9.080e-47
25.00,	2.838e-47,	2.579e-47,	7.649e-48,	1.276e-47,	2.840e-47,	5.224e-47,	8.099e-47
26.00,	2.719e-47,	2.575e-47,	7.357e-48,	1.225e-47,	2.725e-47,	5.011e-47,	7.741e-47
28.14,	2.587e-47,	2.587e-47,	6.894e-48,	1.144e-47,	2.544e-47,	4.679e-47,	7.177e-47
30.00,	2.616e-47,	2.618e-47,	6.622e-48,	1.097e-47,	2.439e-47,	4.488e-47,	6.846e-47
35.00,	2.761e-47,	2.761e-47,	6.251e-48,	1.030e-47,	2.300e-47,	4.242e-47,	6.392e-47
40.00,	2.960e-47,	2.959e-47,	6.174e-48,	1.014e-47,	2.278e-47,	4.209e-47,	6.284e-47
45.00,	3.188e-47,	3.188e-47,	6.243e-48,	1.024e-47,	2.311e-47,	4.281e-47,	6.346e-47
50.00,	3.431e-47,	3.432e-47,	6.386e-48,	1.047e-47,	2.371e-47,	4.402e-47,	6.493e-47
55.00,	3.683e-47,	3.683e-47,	6.567e-48,	1.077e-47,	2.445e-47,	4.548e-47,	6.682e-47
60.00,	3.939e-47,	3.937e-47,	6.774e-48,	1.112e-47,	2.527e-47,	4.708e-47,	6.899e-47
70.00,	4.458e-47,	4.457e-47,	7.243e-48,	1.193e-47,	2.709e-47,	5.063e-47,	7.395e-47
75.00,	4.722e-47,	4.721e-47,	7.498e-48,	1.237e-47,	2.808e-47,	5.253e-47,	7.667e-47
80.00,	4.988e-47,	4.988e-47,	7.764e-48,	1.284e-47,	2.910e-47,	5.451e-47,	7.950e-47
90.00,	5.527e-47,	5.528e-47,	8.324e-48,	1.383e-47,	3.123e-47,	5.862e-47,	8.548e-47
100.00,	6.074e-47,	6.076e-47,	8.914e-48,	1.487e-47,	3.347e-47,	6.291e-47,	9.179e-47
125.00,	7.468e-47,	7.469e-47,	1.048e-47,	1.767e-47,	3.938e-47,	7.423e-47,	1.086e-46
150.00,	8.887e-47,	8.886e-47,	1.214e-47,	2.067e-47,	4.564e-47,	8.616e-47,	1.265e-46
200.00,	1.176e-46,	1.176e-46,	1.567e-47,	2.706e-47,	5.885e-47,	1.112e-46,	1.645e-46
500.00,	2.857e-46,	2.857e-46,	3.875e-47,	6.837e-47,	1.460e-46,	2.723e-46,	4.092e-46
1000.00,	5.636e-46,	5.639e-46,	7.489e-47,	1.271e-46,	2.873e-46,	5.190e-46,	7.653e-46
10000.00,	5.636e-45,	5.639e-45,	7.489e-46,	1.271e-45,	2.873e-45,	5.190e-45,	7.653e-45

